What Git Does Not Record: Provenance Legibility in Two AI-Assisted Research Repositories

Publishers and funders increasingly ask authors to disclose how AI tools contributed to a piece of research. In computational work the repository is where an author or an auditor would look for the answer, and we ask what it can actually supply. We audit two single-investigator repositories by the same author in the same field, each carrying a different class of agent residue: a prescriptive trace of standing rule files and a narrative trace of a running agent scratchpad, in repositories of 466 and 103 commits. The two are legible in opposite ways. 85.6% of the lines ever committed to the prescriptive trace are visible at the current revision, and a standing rule states a conclusion and discards the episode behind it; the narrative trace records episodes and shows 21.8%. Counted by revision the gap is far smaller: 15 of the prescriptive trace's 41 revisions leave no visible line, against 18 of the narrative trace's 41. The Co-Authored-By trailer, the field an automated audit reads, is one of three AI trailer keys Project A carries and covers 66 of the 121 commits carrying any. In Project B it has low sensitivity against an explicit within-repository proxy: 39 commits revise a file maintained to hold an agent's working notes and 1 (2.6%) carries the trailer. Project A's repository-level rate is unstable in time too, stepping from 2.7% to 17.7% across a boundary we did not specify in advance. Repository channels disagree, and neither rate can be read as an involvement rate; we do not isolate the cause, and say so. We give a field-by-field account of which provenance claims such traces support, which they cannot, and which they answer confidently and wrongly, construct an auditable evidence ledger, and derive the requirements this places on any system meant to record research provenance as it happens.

==> anc/ledger/baseline.csv <==
project,path_id,ext,class,added,deleted,visible,hist_only_pct
A,484ddf60d6,.json,data,34,1,32,5.9
A,06ce4ec772,.json,data,22,0,21,4.5
A,05850be4e4,.md,prose,357,65,291,18.5
A,d490ded741,.md,prose,1084,116,968,10.7
A,d245da6d89,.md,prose,95,0,94,1.1
A,e6b2ffbb99,.md,prose,1017,715,302,70.3
A,ac2db6f2a9,.md,prose,187,0,186,0.5
A,dbaf26c252,.py,code,70,0,70,0.0
A,d704af7c51,.md,prose,458,0,458,0.0
A,92d7ec839b,.md,prose,324,0,324,0.0
A,61ee856818,.md,prose,304,0,304,0.0
A,34b5801e10,.md,prose,525,0,525,0.0
A,e6728082c7,.md,prose,3951,218,3733,5.5
A,c951730e17,.md,prose,55,0,54,1.8
A,fd75896ca4,.md,prose,186,0,185,0.5
A,9020bb5a81,.md,prose,68,7,60,11.8
A,ba497e1294,.md,prose,91,1,90,1.1
A,f2d81bd6bd,.txt,prose,386,0,386,0.0
A,64743f3846,.md,prose,50,11,39,22.0
A,417d8428ef,.md,prose,54,0,54,0.0
A,2edc965095,.md,prose,290,0,290,0.0
A,740ba17aba,.md,prose,2454,0,2454,0.0
A,f1cc1de053,.md,prose,1041,0,1040,0.1
A,cee919b7ca,.md,prose,485,0,484,0.2
A,cd84b4fe11,.md,prose,1415,0,1415,0.0
A,f04f56ae90,.md,prose,428,419,9,97.9
A,8dffb58607,.md,prose,445,0,445,0.0
A,da21784c42,.md,prose,283,24,259,8.5
A,df15c667b4,.md,prose,196,5,191,2.6
A,d9f31e3af7,.csv,data,28,0,28,0.0
A,5c07585c58,.md,prose,32,0,32,0.0
A,1f42e7a513,.py,code,176,0,176,0.0
A,0bab3f22df,.py,code,276,0,276,0.0
A,c2aee30b2b,.py,code,154,0,154,0.0
A,1e549a54d2,.py,code,135,0,135,0.0
A,260b052e03,.py,code,112,0,112,0.0
A,2719d0c774,.py,code,156,0,156,0.0
A,b956a44f32,.py,code,209,0,209,0.0
A,094b05a8d3,.py,code,114,0,114,0.0
A,361094433e,.py,code,110,0,110,0.0
A,ffc0183c93,.py,code,215,0,215,0.0
A,ffe59cd2dc,.py,code,141,0,141,0.0
A,e12c5b6be6,.py,code,168,0,168,0.0
A,038c15b4bb,.py,code,145,0,145,0.0
A,98f8502c36,.py,code,185,0,185,0.0
A,aad2adf7ad,.py,code,140,0,140,0.0
A,404e0ce811,.py,code,82,0,82,0.0
A,7ef1b3c301,.py,code,94,0,94,0.0
A,2910933c1f,.py,code,154,0,154,0.0
A,0aa48c55bc,.md,prose,2145,579,1566,27.0
A,d839e133d7,.md,prose,62,0,62,0.0
A,65d3af0592,.md,prose,63,6,57,9.5
A,0b5c6bdff9,.md,prose,148,0,148,0.0
A,490a08e4c1,.txt,prose,3052,0,3051,0.0
A,3d3d19ae12,.txt,prose,1603,51,1551,3.2
A,86e9a2949e,.txt,prose,87,0,87,0.0
A,c3274686be,.md,prose,285,0,285,0.0
A,54609fb399,.md,prose,95,30,65,31.6
A,8ec31e0dae,.md,prose,508,193,315,38.0
A,e36ba47eb1,.md,prose,148,99,49,66.9
A,06340f1824,.md,prose,281,0,281,0.0
A,19cfa3baf4,.md,prose,792,462,330,58.3
A,4b76ab1a5d,.md,prose,142,0,142,0.0
A,cb6194a513,.md,prose,20,0,20,0.0
A,1acd1c69e7,.md,prose,71,46,24,66.2
A,759469f925,.md,prose,220,0,220,0.0
A,3e9af62943,.md,prose,616,133,483,21.6
A,3330290a36,.md,prose,216,99,117,45.8
A,028b637da4,.md,prose,110,0,110,0.0
A,3491ab0277,.sh,code,41,5,36,12.2
A,eee9fd70d4,.md,prose,293,0,293,0.0
A,dff07a868f,.py,code,373,8,365,2.1
A,58be2b1e4f,.tex,prose,928,319,609,34.4
A,262e5d49a6,.md,prose,314,0,314,0.0
A,aaf3c2dd36,.md,prose,137,0,136,0.7
A,25d22bca97,.md,prose,41,0,41,0.0
A,fbd293ea8e,.md,prose,34,0,34,0.0
A,fcac75f727,.py,code,113,0,113,0.0
A,30ba5390bc,.py,code,336,0,336,0.0
A,e97e0ce499,.md,prose,34,0,33,2.9
A,3193c324a2,.py,code,129,0,129,0.0
A,03d194c103,.md,prose,33,0,33,0.0
A,43a28053ca,.py,code,119,0,119,0.0
A,0d397dd00c,.py,code,107,7,100,6.5
A,fca4510938,.py,code,125,0,125,0.0
A,5f9e79b980,.md,prose,34,0,33,2.9
A,ede13a8b99,.py,code,120,0,120,0.0
A,052e296201,.md,prose,33,0,33,0.0
A,b26d989f3b,.py,code,100,0,100,0.0
A,300903879c,.md,prose,33,0,32,3.0
A,4d5674b704,.py,code,91,0,91,0.0
A,c2a86da80b,.md,prose,34,0,33,2.9
A,d08bc59e0d,.py,code,166,0,166,0.0
A,68f44da68e,.md,prose,35,0,35,0.0
A,d87e2e4689,.py,code,270,153,117,56.7
A,6cd06af393,.py,code,126,0,126,0.0
A,1b4446f450,.md,prose,34,0,34,0.0
A,ecdd98c553,.py,code,151,0,151,0.0
A,f6518f109d,.md,prose,34,0,34,0.0
A,7b2c95c8e0,.py,code,116,0,116,0.0
A,87fdd801ba,.py,code,130,0,130,0.0
A,25ac16c260,.py,code,131,0,131,0.0
A,b51a0f6e82,.md,prose,35,0,35,0.0
A,746b2d5946,.py,code,134,0,134,0.0
A,31e53158a2,.md,prose,32,0,32,0.0
A,99755394d6,.py,code,177,0,177,0.0
A,9e7bbd4863,.md,prose,33,0,32,3.0
A,fb8161cf96,.py,code,86,0,86,0.0
A,da034fab16,.md,prose,33,0,33,0.0
A,3e864db637,.py,code,108,0,108,0.0
A,e984183184,.md,prose,34,0,34,0.0
A,42b93f1acd,.py,code,127,0,127,0.0
A,1ac7c1a3cc,.md,prose,22,0,22,0.0
A,04817fc031,.md,prose,39,0,38,2.6
A,e7a9778310,.md,prose,122,3,119,2.5
A,21f13c43fc,.txt,prose,32,0,32,0.0
A,676ed4fabc,.txt,prose,279,0,279,0.0
A,156c746896,.csv,data,29,19,10,65.5
A,0abb32fc64,.py,code,1071,421,650,39.3
A,263ff99758,.txt,prose,3680,0,3679,0.0
A,0677a3c6a2,.csv,data,101,0,101,0.0
A,6b54771cb1,.md,prose,39,0,39,0.0
A,805550ad05,.py,code,317,20,297,6.3
A,d9d05306cc,.py,code,262,0,262,0.0
A,9b3debf42a,.py,code,181,0,181,0.0
A,b0a38a7983,.py,code,166,0,166,0.0
A,9486a18f05,.py,code,154,2,152,1.3
A,12606b0f51,.py,code,136,1,135,0.7
A,70cdf74af8,.py,code,286,3,283,1.0
A,579c84e966,.py,code,154,2,152,1.3
A,2fdeadc221,.py,code,136,1,135,0.7
A,5784a2f4b0,.py,code,36,0,36,0.0
A,84cc02fdf3,.py,code,284,0,284,0.0
A,4a25a19b0f,.py,code,130,8,122,6.2
A,80d45b9fed,.py,code,295,0,295,0.0
A,1fc0343318,.py,code,301,0,301,0.0
A,2746a50fe6,.py,code,385,0,385,0.0
A,371ace7142,.py,code,286,0,286,0.0
A,5828e1178c,.py,code,182,0,182,0.0
A,1b073ba6dd,.md,prose,24,0,23,4.2
A,f934f3f531,.py,code,632,279,353,44.1
A,c0ef8d7835,.py,code,591,66,525,11.2
A,04a69316d5,.py,code,146,0,146,0.0
A,6cffe1f272,.py,code,201,32,169,15.9
A,021d9f14db,.py,code,205,8,197,3.9
A,0f01d4498d,.py,code,126,6,120,4.8
A,e27ac11688,.py,code,138,7,131,5.1
A,13ccbeba46,.py,code,282,1,281,0.4
A,10f08e82fa,.py,code,120,0,120,0.0
A,c7299e31f4,.py,code,118,0,118,0.0
A,2a89f77649,.py,code,253,2,251,0.8
A,8f02804d99,.py,code,152,0,152,0.0
A,622838d2fb,.py,code,149,0,149,0.0
A,9ceef1911e,.py,code,99,0,99,0.0
A,573b784602,.py,code,331,2,329,0.6
A,0a84c5905d,.py,code,186,0,186,0.0
A,ad92c5bd1a,.sh,code,33,0,33,0.0
A,ea8865ffc9,.py,code,364,0,364,0.0
A,9af5e28b64,.md,prose,698,0,698,0.0
A,4acde09769,.md,prose,280,14,266,5.0
A,0b5da4b0ad,.py,code,191,15,176,7.9
A,79db7d5e00,.md,prose,336,95,241,28.3
A,9999cd9325,.csv,data,22,12,10,54.5
A,824fbab763,.md,prose,26,0,26,0.0
A,9a816f9eb8,.py,code,60,3,57,5.0
A,8b2740386f,.py,code,100,19,81,19.0
A,30eef46cab,.py,code,84,3,81,3.6
A,9c92ece063,.py,code,55,2,53,3.6
A,e03a100315,.py,code,100,11,89,11.0
A,472466331e,.py,code,93,3,90,3.2
A,7eabf25ded,.py,code,201,3,198,1.5
A,e205d88327,.sh,code,51,1,50,2.0
A,ad9537d7ed,.md,prose,396,91,305,23.0
A,f4231c3b70,.md,prose,169,0,169,0.0
B,d50f7e5d87,.md,prose,135,94,41,69.6
B,6d21faf40a,.csv,data,4640,0,4640,0.0
B,f6a338e1b1,.csv,data,160,0,160,0.0
B,a61a7813cc,.csv,data,68,0,68,0.0
B,8d55b5757c,.csv,data,50,0,50,0.0
B,ba48797b7b,.csv,data,585146,0,585146,0.0
B,8ebf940706,.csv,data,634,0,634,0.0
B,29799d774f,.txt,prose,9495,0,9495,0.0
B,5aa5db5955,.md,prose,328,0,328,0.0
B,c38db1cea4,.csv,data,75,0,75,0.0
B,c4052b8c82,.csv,data,78,0,78,0.0
B,c5b2aebb7c,.csv,data,118,0,118,0.0
B,55e4f91778,.csv,data,50,0,50,0.0
B,de874a3b38,.csv,data,371,0,371,0.0
B,44639217cd,.csv,data,386,0,386,0.0
B,d1afb3a9d5,.csv,data,586,0,586,0.0
B,b1af583952,.csv,data,246,0,246,0.0
B,4a1eb202f9,.txt,prose,1854,0,1854,0.0
B,3ba8864ef9,.txt,prose,1950,0,1950,0.0
B,43f161b833,.txt,prose,2910,0,2910,0.0
B,d203111803,.txt,prose,1206,0,1206,0.0
B,23326c6271,.md,prose,476,0,476,0.0
B,cfbb1312e0,.md,prose,476,0,476,0.0
B,36b4186286,.md,prose,476,0,476,0.0
B,516d5a095c,.md,prose,476,0,476,0.0
B,1ac176fad7,.csv,data,415,0,415,0.0
B,f9aff8b9b8,.txt,prose,4554,0,4554,0.0
B,dbc5f61686,.md,prose,328,9,319,2.7
B,d51237f019,.csv,data,284,0,284,0.0
B,5718545d45,.txt,prose,3113,0,3113,0.0
B,0ea570c705,.md,prose,319,0,319,0.0
B,bc0eeae769,.csv,data,88,0,88,0.0
B,d242b1726e,.txt,prose,957,0,957,0.0
B,6d94ff6fc7,.md,prose,319,0,319,0.0
B,ea094a19de,.csv,data,6434,0,6434,0.0
B,2b5969a625,.csv,data,368,0,368,0.0
B,c5d0bfafdf,.csv,data,449,0,449,0.0
B,0adfdf009e,.md,prose,193,0,192,0.5
B,f3f622d74f,.md,prose,49,0,49,0.0
B,aa51c35c4c,.md,prose,136,0,136,0.0
B,44fbfbfd94,.md,prose,575,174,401,30.3
B,8a1968a072,.md,prose,88,0,88,0.0
B,a000541390,.md,prose,56,0,56,0.0
B,5488974979,.md,prose,260,57,120,53.8
B,43d340a1b9,.json,data,3430,0,3429,0.0
B,c7ccf85ff7,.txt,prose,38,0,38,0.0
B,b2c049f581,.txt,prose,38,0,38,0.0
B,83b87cecaa,.json,data,37,0,36,2.7
B,0fefd3f5c5,.json,data,26,0,25,3.8
B,f535428d75,.md,prose,123,115,7,94.3
B,caf59a7cf3,.sh,code,109,8,101,7.3
B,f20963e9fc,.py,code,76,2,74,2.6
B,f785f80be8,.py,code,312,26,286,8.3
B,ab3d159b58,.py,code,254,8,246,3.1
B,743b359a96,.py,code,128,3,125,2.3
B,871eccaae6,.py,code,272,28,244,10.3
B,14e523a313,.py,code,133,0,133,0.0
B,16b49354bb,.py,code,320,64,256,20.0
B,a286587fdb,.py,code,141,89,51,63.8
B,cf08e6da6b,.py,code,104,12,92,11.5
B,a7e67bfdd2,.py,code,262,8,254,3.1
B,9529ce59b6,.py,code,207,16,191,7.7
B,c708d9e05d,.py,code,90,0,90,0.0
B,8a8ef09a24,.py,code,80,0,80,0.0
B,42217b53fb,.py,code,229,11,218,4.8
B,d452e1d4d6,.py,code,428,37,391,8.6
B,5d1fd748b7,.py,code,159,0,159,0.0
B,7924b73d79,.py,code,42,0,42,0.0
B,e6339bb43f,.py,code,58,0,58,0.0
B,07d0cebd01,.py,code,86,0,86,0.0
B,07df1c49c5,.py,code,74,0,74,0.0
B,e286480168,.py,code,101,0,101,0.0
B,d9d1bba037,.py,code,97,9,88,9.3
B,3d5518ab93,.py,code,91,0,91,0.0
B,4e03fffbf3,.py,code,103,35,68,34.0
B,131ecb3b8f,.py,code,189,22,167,11.6
B,70637e3a05,.py,code,176,1,175,0.6
B,e691c3fe1f,.py,code,228,0,227,0.4
B,5fceb54a1a,.py,code,119,0,119,0.0
B,44e35c28a6,.py,code,135,0,135,0.0
B,116bb8b0e1,.py,code,72,0,72,0.0
B,c2fd4f44df,.py,code,173,8,165,4.6
B,9ed34d709e,.py,code,269,8,261,3.0
B,b1970e964c,.py,code,252,12,240,4.8
B,33fdfd1624,.py,code,125,0,125,0.0
B,792c79799e,.py,code,279,0,279,0.0
B,a553d2a090,.py,code,319,0,319,0.0
B,a1e719ebeb,.py,code,223,0,223,0.0


==> anc/ledger/baseline_summary.json <==
[
  {
    "project": "A",
    "artifact_added": 2236,
    "artifact_visible": 1915,
    "artifact_hist_only_pct": 14.4,
    "all_text": {
      "n": 174,
      "median_pct": 0.0,
      "p75_pct": 3.6,
      "p90_pct": 22.5,
      "max_pct": 97.9,
      "share_at_zero_pct": 58.0
    },
    "prose_only": {
      "n": 81,
      "median_pct": 0.0,
      "p75_pct": 5.2,
      "p90_pct": 33.8,
      "max_pct": 97.9,
      "share_at_zero_pct": 51.9
    },
    "artifact_percentile_all_text": 87,
    "artifact_percentile_prose": 81,
    "files_above_artifact": 22
  },
  {
    "project": "B",
    "artifact_added": 1537,
    "artifact_visible": 335,
    "artifact_hist_only_pct": 78.2,
    "all_text": {
      "n": 88,
      "median_pct": 0.0,
      "p75_pct": 2.9,
      "p90_pct": 11.5,
      "max_pct": 94.3,
      "share_at_zero_pct": 67.0
    },
    "prose_only": {
      "n": 27,
      "median_pct": 0.0,
      "p75_pct": 0.0,
      "p90_pct": 57.0,
      "max_pct": 94.3,
      "share_at_zero_pct": 77.8
    },
    "artifact_percentile_all_text": 99,
    "artifact_percentile_prose": 96,
    "files_above_artifact": 1
  }
]

==> anc/ledger/disclosure.csv <==
commit_id,project,date,identity,type
80dd8ac2ad,A,2026-07-07,Claude Opus 4.8,docs
cd02c5e294,A,2026-07-05,Claude Opus 4.8,docs
00e69e71bd,A,2026-04-28,Claude Opus 4.7 (1M context),docs
cd47880244,A,2026-05-18,Claude Opus 4.7 (1M context),other
614272ef93,A,2026-05-13,Claude Opus 4.7 (1M context),other
bea3a5c737,A,2026-05-13,Claude Opus 4.7 (1M context),other
f5d0522753,A,2026-05-13,Claude Opus 4.7 (1M context),other
82e5588dc3,A,2026-05-13,Claude Opus 4.7 (1M context),chore
ab6351e008,A,2026-04-22,Claude Opus 4.6 (1M context),other
8155568462,A,2026-04-21,Claude Opus 4.6 (1M context),docs
d5c78ee7eb,A,2026-04-21,Claude Opus 4.6 (1M context),docs
9cbefd4610,A,2026-04-21,Claude Opus 4.6 (1M context),docs
c784c8c276,A,2026-04-21,Claude Opus 4.6 (1M context),docs
e73a222cf5,A,2026-04-21,Claude Opus 4.6 (1M context),docs
1cc072654b,A,2026-04-20,Claude Opus 4.7 (1M context),other
a0837ab8e0,A,2026-04-20,Claude Opus 4.7 (1M context),other
f5e21728bf,A,2026-04-20,Claude Opus 4.7 (1M context),other
00cd3b0b4e,A,2026-04-20,Claude Opus 4.7 (1M context),other
c169252804,A,2026-04-20,Claude Opus 4.7 (1M context),other
d83e81095a,A,2026-04-20,Claude Opus 4.7 (1M context),other
f0e7ee75a8,A,2026-04-20,Claude Opus 4.7 (1M context),other
1831826e4c,A,2026-04-20,Claude Opus 4.7 (1M context),other
5491aa6235,A,2026-04-18,Claude Opus 4.6 (1M context),docs
b2ce4d7261,A,2026-04-18,Claude Opus 4.6 (1M context),refactor
dab9c5ffff,A,2026-04-18,Claude Opus 4.6 (1M context),fix
7054de4686,A,2026-04-18,Claude Opus 4.6 (1M context),refactor
182e56fd20,A,2026-04-18,Claude Opus 4.6 (1M context),feat
4db7bf4d5b,A,2026-04-18,Claude Opus 4.6 (1M context),fix
99b3691a91,A,2026-04-17,Claude Opus 4.6 (1M context),refactor
db942e76e8,A,2026-04-17,Claude Opus 4.6 (1M context),other
a3e7a64ac2,A,2026-04-14,Claude Opus 4.6 (1M context),feat
7de0061440,A,2026-04-13,Claude Opus 4.6 (1M context),fix
1d6630a7e7,A,2026-04-13,Claude Opus 4.6 (1M context),other
e42d554dac,A,2026-04-12,Claude Opus 4.6,other
2a371090b1,A,2026-04-12,Claude Opus 4.6,other
8023bebcb0,A,2026-04-12,Claude Opus 4.6,fix
429aada09b,A,2026-04-11,Claude Sonnet 4.6,refactor
f57e889dd4,A,2026-04-11,Claude Sonnet 4.6,other
5d53a40649,A,2026-03-25,Claude Sonnet 4.6,other
b4e208adbc,A,2026-03-25,Claude Sonnet 4.6,other
4ab82f7522,A,2026-03-25,Claude Opus 4.6,other
a33a186410,A,2026-03-10,Claude Opus 4.6,other
d66220ebc7,A,2026-03-01,Claude Sonnet 4.6,fix
8ae7ebaa4e,A,2026-03-01,Claude Sonnet 4.6,docs
50361ff9a9,A,2026-03-01,Claude Sonnet 4.6,fix
73dcc1c42a,A,2026-03-01,Claude Sonnet 4.6,feat
6118fe3c7a,A,2026-03-01,Claude Sonnet 4.6,fix
49388f0511,A,2026-03-01,Claude Sonnet 4.6,fix
7423ab44aa,A,2026-03-01,Claude Sonnet 4.6,other
8601ce4fa7,A,2026-02-27,Claude Sonnet 4.6,other
5c92a68120,A,2026-02-26,Claude Sonnet 4.6,other
d3824a319f,A,2026-02-17,Claude Sonnet 4.6,other
6f1afa1f6c,A,2026-02-17,Claude Sonnet 4.6,other
4e58c26ac9,A,2026-02-17,Claude Sonnet 4.6,other
cd9b2f1005,A,2026-02-17,Claude Sonnet 4.6,other
7d48f755e4,A,2026-02-17,Claude Sonnet 4.6,other
ef6f9d1977,A,2026-02-17,Claude Sonnet 4.6,other
0b56977ae8,A,2026-02-17,Claude Sonnet 4.6,feat
4064366248,A,2026-02-17,Claude Sonnet 4.6,feat
0ec04770fa,A,2026-02-17,Claude Sonnet 4.6,feat
6d51085caa,A,2026-02-17,Claude Sonnet 4.6,feat
96154d613b,A,2026-02-17,Claude Sonnet 4.6,feat
4efff95160,A,2026-02-17,Claude Sonnet 4.6,feat
843c7a28ce,A,2025-09-23,Claude,feat
2809491add,A,2025-09-08,Claude,refactor
44e0b5ec35,A,2025-09-01,Claude,other
c9ad58bb29,B,2026-01-20,Claude,plan


==> anc/ledger/ledger.csv <==
commit_id,project,trace_class,date,added,deleted,type
cd47880244,A,prescriptive,2026-05-18,153,0,other
c784c8c276,A,prescriptive,2026-04-21,853,219,docs
fa6be2eede,A,prescriptive,2026-04-21,38,0,docs
3d9e8d8813,A,prescriptive,2026-04-20,152,0,other
0a404678b0,A,prescriptive,2026-04-18,68,0,other
dab9c5ffff,A,prescriptive,2026-04-18,1,1,fix
99b3691a91,A,prescriptive,2026-04-17,77,70,refactor
3dd70c7230,A,prescriptive,2026-04-14,14,0,other
3fb45d0bf8,A,prescriptive,2026-04-13,401,0,chore
c09823e406,A,prescriptive,2026-04-13,47,0,other
429aada09b,A,prescriptive,2026-04-11,248,30,refactor
2081b284ff,A,prescriptive,2026-04-10,1,1,other
84bfda9501,A,prescriptive,2026-04-07,17,0,other
89074b19c1,A,prescriptive,2026-04-06,1,0,docs
0c1d4acdf5,A,prescriptive,2026-04-06,165,0,other
c9ad58bb29,B,narrative,2026-01-20,71,0,plan
402d84ae4e,B,narrative,2025-11-19,10,0,feat
235675e481,B,narrative,2025-11-18,1,246,feat
ee174e27d7,B,narrative,2025-11-18,61,6,feat
8e4e749bb2,B,narrative,2025-11-18,228,0,feat
da53453e10,B,narrative,2025-10-25,29,0,feat
8e14af639f,B,narrative,2025-10-25,20,29,feat
467fea235e,B,narrative,2025-10-24,7,3,feat
5112ad82c7,B,narrative,2025-10-23,14,11,feat
228814c421,B,narrative,2025-10-23,18,7,other
ca43cad78e,B,narrative,2025-10-23,86,0,other
f045ef3323,B,narrative,2025-10-15,2,1,chore
f18c0bade9,B,narrative,2025-10-10,8,0,docs
6845deab08,B,narrative,2025-10-10,1,1,feat
e04251e8c1,B,narrative,2025-10-10,55,217,feat
076a206c2a,B,narrative,2025-10-10,2,2,feat
df7ca71429,B,narrative,2025-10-09,13,54,feat
a15e653b31,B,narrative,2025-10-09,151,35,feat
d3f0c56cd9,B,narrative,2025-10-09,25,0,feat
0091866c00,B,narrative,2025-10-09,98,377,feat
4a2e737fd4,B,narrative,2025-10-08,2,0,other
f5db0c6c93,B,narrative,2025-10-08,3,3,refactor
a30bba07cf,B,narrative,2025-10-08,62,1,test
fd4b2b7426,B,narrative,2025-10-05,82,49,feat
b998c04df4,B,narrative,2025-10-04,5,0,other
736dbcabbd,B,narrative,2025-10-03,50,2,feat
8561cd173f,B,narrative,2025-10-03,47,0,plan
f30fcc84eb,B,narrative,2025-10-03,5,0,other
eb221c69cd,B,narrative,2025-10-03,45,5,feat
a03dea67c5,B,narrative,2025-10-03,24,2,other
c83c40f8a8,B,narrative,2025-10-03,17,11,other
fe621d125d,B,narrative,2025-10-03,67,53,other
3736dff448,B,narrative,2025-10-03,26,12,other
35014e9a37,B,narrative,2025-10-03,49,55,other
24f0b4e883,B,narrative,2025-10-02,32,5,feat
e1b9ea3cdd,B,narrative,2025-10-02,19,3,other
3b736e8fbb,B,narrative,2025-10-02,3,3,other
5b590a3fc3,B,narrative,2025-10-02,18,9,other
e720b73320,B,narrative,2025-10-02,81,0,other


==> anc/ledger/queries.csv <==
project,query,revisions,added,visible,history_only_pct,first_date
A,single,7,2135,1915,10.3,2026-04-17
A,union,15,2236,1915,14.4,2026-04-06
A,follow,41,2240,1915,14.5,2025-09-01
B,single,39,1537,335,78.2,2025-10-02
B,union,39,1537,335,78.2,2025-10-02
B,follow,41,1703,335,80.3,2025-10-02


==> anc/ledger/queries_summary.json <==
{
  "A": {
    "date_gap_days": 228,
    "forms": {
      "follow": {
        "added": 2240,
        "first_date": "2025-09-01",
        "history_only_pct": 14.5,
        "revisions": 41
      },
      "single": {
        "added": 2135,
        "first_date": "2026-04-17",
        "history_only_pct": 10.3,
        "revisions": 7
      },
      "union": {
        "added": 2236,
        "first_date": "2026-04-06",
        "history_only_pct": 14.4,
        "revisions": 15
      }
    },
    "revision_ratio": 5.9,
    "share_spread_pp": 4.2,
    "visible": 1915
  },
  "B": {
    "date_gap_days": 0,
    "forms": {
      "follow": {
        "added": 1703,
        "first_date": "2025-10-02",
        "history_only_pct": 80.3,
        "revisions": 41
      },
      "single": {
        "added": 1537,
        "first_date": "2025-10-02",
        "history_only_pct": 78.2,
        "revisions": 39
      },
      "union": {
        "added": 1537,
        "first_date": "2025-10-02",
        "history_only_pct": 78.2,
        "revisions": 39
      }
    },
    "revision_ratio": 1.1,
    "share_spread_pp": 2.1,
    "visible": 335
  }
}

==> anc/ledger/summary.json <==
{
  "arms": [
    {
      "project": "A",
      "tool": "Claude Code",
      "trace_class": "prescriptive",
      "artifact": "directory of standing rule files",
      "census_commit_id": "f1dedd72a2",
      "census_date": "2026-08-21",
      "revisions": 15,
      "added": 2236,
      "deleted": 321,
      "surviving": 1915,
      "erased_history_only": 321,
      "erased_share_pct": 14.4,
      "artifact_gitignored": false,
      "survives_under_default_gitignore": 0,
      "first_revision": "2026-04-06",
      "last_revision": "2026-05-18",
      "disclosure": {
        "commits": 466,
        "commits_with_any_coauthor_trailer": 66,
        "commits_with_ai_trailer": 66,
        "ai_disclosure_rate_pct": 14.2,
        "distinct_ai_identities": 6,
        "identities": {
          "Claude Sonnet 4.6": 25,
          "Claude Opus 4.6 (1M context)": 17,
          "Claude Opus 4.7 (1M context)": 14,
          "Claude Opus 4.6": 5,
          "Claude": 3,
          "Claude Opus 4.8": 2
        },
        "keyword_sweep": {
          "matched_commits": 190,
          "rate_pct": 40.8,
          "matched_without_ai_trailer": 124,
          "distinct_matched_words": 55,
          "top_matched_words": [
            [
              "cursor",
              58
            ],
            [
              "ai",
              10
            ],
            [
              "domain",
              9
            ],
            [
              "chains",
              5
            ],
            [
              "explaining",
              5
            ],
            [
              "main",
              5
            ],
            [
              "claims",
              4
            ],
            [
              "claude",
              3
            ]
          ]
        },
        "machine_readable_keys": {
          "co-authored-by": 66,
          "made-with": 55,
          "claude-session": 2
        },
        "any_key_commits": 121,
        "any_key_rate_pct": 26.0,
        "audited_key_share_of_any_pct": 54.5,
        "monthly": {
          "2025-06": {
            "commits": 6,
            "disclosing": 0
          },
          "2025-07": {
            "commits": 9,
            "disclosing": 0
          },
          "2025-08": {
            "commits": 19,
            "disclosing": 0
          },
          "2025-09": {
            "commits": 38,
            "disclosing": 3
          },
          "2025-10": {
            "commits": 1,
            "disclosing": 0
          },
          "2025-11": {
            "commits": 9,
            "disclosing": 0
          },
          "2025-12": {
            "commits": 29,
            "disclosing": 0
          },
          "2026-02": {
            "commits": 90,
            "disclosing": 14
          },
          "2026-03": {
            "commits": 71,
            "disclosing": 11
          },
          "2026-04": {
            "commits": 180,
            "disclosing": 31
          },
          "2026-05": {
            "commits": 8,
            "disclosing": 5
          },
          "2026-06": {
            "commits": 1,
            "disclosing": 0
          },
          "2026-07": {
            "commits": 4,
            "disclosing": 2
          },
          "2026-08": {
            "commits": 1,
            "disclosing": 0
          }
        },
        "eras": {
          "before": {
            "commits": 111,
            "disclosing": 3,
            "rate_pct": 2.7
          },
          "from_changepoint": {
            "commits": 355,
            "disclosing": 63,
            "rate_pct": 17.7
          },
          "changepoint": "2026-02",
          "rate_factor": 6.6
        },
        "any_key_eras": {
          "before": {
            "commits": 111,
            "disclosing": 3,
            "rate_pct": 2.7
          },
          "from_changepoint": {
            "commits": 355,
            "disclosing": 118,
            "rate_pct": 33.2
          },
          "changepoint": "2026-02",
          "rate_factor": 12.3
        }
      },
      "artifact_revising_commits": 15,
      "artifact_revising_commits_disclosing": 5,
      "artifact_revising_disclosure_rate_pct": 33.3,
      "artifact_revising_any_key": 8,
      "artifact_revising_any_key_rate_pct": 53.3
    },
    {
      "project": "B",
      "tool": "Cursor",
      "trace_class": "narrative",
      "artifact": ".cursor/scratchpad.md",
      "census_commit_id": "fe66646151",
      "census_date": "2026-02-03",
      "revisions": 39,
      "added": 1537,
      "deleted": 1202,
      "surviving": 335,
      "erased_history_only": 1202,
      "erased_share_pct": 78.2,
      "artifact_gitignored": false,
      "survives_under_default_gitignore": 0,
      "first_revision": "2025-10-02",
      "last_revision": "2026-01-20",
      "disclosure": {
        "commits": 103,
        "commits_with_any_coauthor_trailer": 1,
        "commits_with_ai_trailer": 1,
        "ai_disclosure_rate_pct": 1.0,
        "distinct_ai_identities": 1,
        "identities": {
          "Claude": 1
        },
        "keyword_sweep": {
          "matched_commits": 26,
          "rate_pct": 25.2,
          "matched_without_ai_trailer": 25,
          "distinct_matched_words": 17,
          "top_matched_words": [
            [
              "training",
              11
            ],
            [
              "detailed",
              4
            ],
            [
              "details",
              4
            ],
            [
              "both",
              3
            ],
            [
              "cursor",
              3
            ],
            [
              "availability",
              2
            ],
            [
              "main",
              2
            ],
            [
              "mermaid",
              2
            ]
          ]
        },
        "machine_readable_keys": {
          "co-authored-by": 1
        },
        "any_key_commits": 1,
        "any_key_rate_pct": 1.0,
        "audited_key_share_of_any_pct": 100.0,
        "monthly": {
          "2025-10": {
            "commits": 69,
            "disclosing": 0
          },
          "2025-11": {
            "commits": 6,
            "disclosing": 0
          },
          "2025-12": {
            "commits": 2,
            "disclosing": 0
          },
          "2026-01": {
            "commits": 22,
            "disclosing": 1
          },
          "2026-02": {
            "commits": 4,
            "disclosing": 0
          }
        },
        "eras": {
          "before": {
            "commits": 99,
            "disclosing": 1,
            "rate_pct": 1.0
          },
          "from_changepoint": {
            "commits": 4,
            "disclosing": 0,
            "rate_pct": 0.0
          },
          "changepoint": "2026-02",
          "rate_factor": 0.0
        },
        "any_key_eras": {
          "before": {
            "commits": 99,
            "disclosing": 1,
            "rate_pct": 1.0
          },
          "from_changepoint": {
            "commits": 4,
            "disclosing": 0,
            "rate_pct": 0.0
          },
          "changepoint": "2026-02",
          "rate_factor": 0.0
        }
      },
      "artifact_revising_commits": 39,
      "artifact_revising_commits_disclosing": 1,
      "artifact_revising_disclosure_rate_pct": 2.6,
      "artifact_revising_any_key": 1,
      "artifact_revising_any_key_rate_pct": 2.6
    }
  ],
  "timestamp_trust": [
    {
      "project": "B",
      "file": ".cursor/scratchpad.md",
      "line": 267,
      "claimed": "2025-01-XX",
      "written_on": "2026-01-21",
      "kind": "placeholder"
    }
  ]
}

==> anc/ledger/survival.csv <==
project,commit_id,rev_index,date,added,deleted,surviving,survival_pct,in_path_query
A,f2767409ea,1,2025-09-01,8,0,4,50.0,0
A,08e60ef18d,2,2025-09-01,8,2,1,12.5,0
A,3242570587,3,2025-09-01,7,0,4,57.1,0
A,ec107f19be,4,2025-09-01,42,1,15,35.7,0
A,02a39c5492,5,2025-09-08,33,11,13,39.4,0
A,58b465ec1d,6,2025-11-12,1,1,0,0.0,0
A,3acfe426b1,7,2025-11-14,1,1,0,0.0,0
A,241458e0bc,8,2025-12-03,2,2,0,0.0,0
A,8e449c9462,9,2025-12-03,11,0,4,36.4,0
A,7fe6612de8,10,2025-12-03,2,2,0,0.0,0
A,7df8065643,11,2025-12-03,1,1,0,0.0,0
A,48039249b2,12,2025-12-03,2,1,0,0.0,0
A,fb8807a565,13,2025-12-03,5,0,2,40.0,0
A,0c827f9417,14,2025-12-03,9,0,4,44.4,0
A,d4cbf25713,15,2025-12-05,6,1,0,0.0,0
A,f85bb42471,16,2025-12-05,2,7,0,0.0,0
A,deac94375d,17,2025-12-05,2,3,0,0.0,0
A,c498c683f8,18,2026-03-10,10,7,2,20.0,0
A,74ba58c9d9,19,2026-04-05,17,0,4,23.5,0
A,494e8766fd,20,2026-04-05,16,0,12,75.0,0
A,96d3d37e3b,21,2026-04-06,15,0,6,40.0,0
A,89074b19c1,22,2026-04-06,1,0,0,0.0,1
A,0c1d4acdf5,23,2026-04-06,0,0,0,,1
A,84bfda9501,24,2026-04-07,17,0,6,35.3,1
A,01ef4d885a,25,2026-04-10,151,0,112,74.2,0
A,d9516cc5fe,26,2026-04-10,401,0,401,100.0,0
A,2081b284ff,27,2026-04-10,1,1,0,0.0,1
A,94506d516c,28,2026-04-11,100,0,100,100.0,0
A,38374aefd7,29,2026-04-11,9,0,2,22.2,0
A,429aada09b,30,2026-04-11,106,29,60,56.6,1
A,f11d90dbb3,31,2026-04-12,4,2,0,0.0,0
A,c09823e406,32,2026-04-13,46,0,29,63.0,1
A,3fb45d0bf8,33,2026-04-13,0,0,0,,1
A,3dd70c7230,34,2026-04-14,14,0,6,42.9,1
A,99b3691a91,35,2026-04-17,77,23,51,66.2,1
A,0a404678b0,36,2026-04-18,68,0,47,69.1,1
A,dab9c5ffff,37,2026-04-18,1,1,1,100.0,1
A,3d9e8d8813,38,2026-04-20,0,10,0,,1
A,c784c8c276,39,2026-04-21,853,219,853,100.0,1
A,fa6be2eede,40,2026-04-21,38,0,23,60.5,1
A,cd47880244,41,2026-05-18,153,0,153,100.0,1
B,3b736e8fbb,1,2025-10-02,3,3,0,0.0,1
B,e1b9ea3cdd,2,2025-10-02,19,3,2,10.5,1
B,24f0b4e883,3,2025-10-02,32,5,2,6.2,1
B,5b590a3fc3,4,2025-10-02,18,9,0,0.0,1
B,e720b73320,5,2025-10-02,81,0,5,6.2,1
B,8561cd173f,6,2025-10-03,47,0,0,0.0,1
B,c83c40f8a8,7,2025-10-03,17,11,1,5.9,1
B,a03dea67c5,8,2025-10-03,24,2,1,4.2,1
B,609665d6d3,9,2025-10-03,59,0,0,0.0,0
B,eb221c69cd,10,2025-10-03,45,5,0,0.0,1
B,fe621d125d,11,2025-10-03,67,53,0,0.0,1
B,35014e9a37,12,2025-10-03,49,55,2,4.1,1
B,736dbcabbd,13,2025-10-03,50,2,7,14.0,1
B,3736dff448,14,2025-10-03,26,12,0,0.0,1
B,6999ea9023,15,2025-10-03,107,180,0,0.0,0
B,f30fcc84eb,16,2025-10-03,5,0,0,0.0,1
B,b998c04df4,17,2025-10-04,5,0,0,0.0,1
B,fd4b2b7426,18,2025-10-05,82,49,1,1.2,1
B,f5db0c6c93,19,2025-10-08,3,3,0,0.0,1
B,a30bba07cf,20,2025-10-08,62,1,0,0.0,1
B,4a2e737fd4,21,2025-10-08,2,0,0,0.0,1
B,a15e653b31,22,2025-10-09,151,35,1,0.7,1
B,df7ca71429,23,2025-10-09,13,54,0,0.0,1
B,0091866c00,24,2025-10-09,98,377,4,4.1,1
B,d3f0c56cd9,25,2025-10-09,25,0,2,8.0,1
B,e04251e8c1,26,2025-10-10,55,217,53,96.4,1
B,6845deab08,27,2025-10-10,1,1,1,100.0,1
B,076a206c2a,28,2025-10-10,2,2,0,0.0,1
B,f18c0bade9,29,2025-10-10,8,0,8,100.0,1
B,f045ef3323,30,2025-10-15,2,1,2,100.0,1
B,228814c421,31,2025-10-23,18,7,0,0.0,1
B,5112ad82c7,32,2025-10-23,14,11,11,78.6,1
B,ca43cad78e,33,2025-10-23,86,0,64,74.4,1
B,467fea235e,34,2025-10-24,7,3,0,0.0,1
B,8e14af639f,35,2025-10-25,20,29,20,100.0,1
B,da53453e10,36,2025-10-25,29,0,29,100.0,1
B,ee174e27d7,37,2025-11-18,61,6,0,0.0,1
B,8e4e749bb2,38,2025-11-18,228,0,37,16.2,1
B,235675e481,39,2025-11-18,1,246,1,100.0,1
B,402d84ae4e,40,2025-11-19,10,0,10,100.0,1
B,c9ad58bb29,41,2026-01-20,71,0,71,100.0,1


==> anc/ledger/survival_summary.json <==
{
  "A": {
    "added_total": 2240,
    "first_date": "2025-09-01",
    "first_surviving_date": "2025-09-01",
    "last_date": "2026-05-18",
    "newest_revisions_for_half": 3,
    "newest_revisions_for_half_pct": 7.3,
    "path_only_first_date": "2026-04-06",
    "path_only_revisions": 15,
    "prehistory_revisions": 26,
    "prehistory_surviving": 686,
    "prehistory_surviving_pct": 35.8,
    "revisions": 41,
    "revisions_under_half_surviving": 24,
    "revisions_zero_surviving": 15,
    "survival_pct": 85.5,
    "surviving_total": 1915,
    "trace_class": "prescriptive"
  },
  "B": {
    "added_total": 1703,
    "first_date": "2025-10-02",
    "first_surviving_date": "2025-10-02",
    "last_date": "2026-01-20",
    "newest_revisions_for_half": 7,
    "newest_revisions_for_half_pct": 17.1,
    "path_only_first_date": "2025-10-02",
    "path_only_revisions": 39,
    "prehistory_revisions": 2,
    "prehistory_surviving": 0,
    "prehistory_surviving_pct": 0.0,
    "revisions": 41,
    "revisions_under_half_surviving": 30,
    "revisions_zero_surviving": 18,
    "survival_pct": 19.7,
    "surviving_total": 335,
    "trace_class": "narrative"
  }
}


==> anc/ledger/trailer_keys.csv <==
commit_id,project,date,key
80dd8ac2ad,A,2026-07-07,claude-session
80dd8ac2ad,A,2026-07-07,co-authored-by
cd02c5e294,A,2026-07-05,claude-session
cd02c5e294,A,2026-07-05,co-authored-by
00e69e71bd,A,2026-04-28,co-authored-by
cd47880244,A,2026-05-18,co-authored-by
614272ef93,A,2026-05-13,co-authored-by
bea3a5c737,A,2026-05-13,co-authored-by
f5d0522753,A,2026-05-13,co-authored-by
82e5588dc3,A,2026-05-13,co-authored-by
ab6351e008,A,2026-04-22,co-authored-by
8155568462,A,2026-04-21,co-authored-by
d5c78ee7eb,A,2026-04-21,co-authored-by
9cbefd4610,A,2026-04-21,co-authored-by
c784c8c276,A,2026-04-21,co-authored-by
e73a222cf5,A,2026-04-21,co-authored-by
1cc072654b,A,2026-04-20,co-authored-by
a0837ab8e0,A,2026-04-20,co-authored-by
f5e21728bf,A,2026-04-20,co-authored-by
00cd3b0b4e,A,2026-04-20,co-authored-by
c169252804,A,2026-04-20,co-authored-by
d83e81095a,A,2026-04-20,co-authored-by
f0e7ee75a8,A,2026-04-20,co-authored-by
1831826e4c,A,2026-04-20,co-authored-by
5491aa6235,A,2026-04-18,co-authored-by
b2ce4d7261,A,2026-04-18,co-authored-by
dab9c5ffff,A,2026-04-18,co-authored-by
7054de4686,A,2026-04-18,co-authored-by
182e56fd20,A,2026-04-18,co-authored-by
4db7bf4d5b,A,2026-04-18,co-authored-by
99b3691a91,A,2026-04-17,co-authored-by
db942e76e8,A,2026-04-17,co-authored-by
a3e7a64ac2,A,2026-04-14,co-authored-by
7de0061440,A,2026-04-13,co-authored-by
1d6630a7e7,A,2026-04-13,co-authored-by
c09823e406,A,2026-04-13,made-with
b2a896ca80,A,2026-04-13,made-with
7ce337f24f,A,2026-04-13,made-with
597df1731d,A,2026-04-13,made-with
8a4db910ca,A,2026-04-13,made-with
e42d554dac,A,2026-04-12,co-authored-by
2a371090b1,A,2026-04-12,co-authored-by
8023bebcb0,A,2026-04-12,co-authored-by
429aada09b,A,2026-04-11,co-authored-by
f57e889dd4,A,2026-04-11,co-authored-by
d86f3664c7,A,2026-04-11,made-with
b8ab6e9dea,A,2026-04-11,made-with
910f3eecf1,A,2026-04-11,made-with
6c7ae27161,A,2026-04-11,made-with
4766f46bf0,A,2026-04-11,made-with
027b832fea,A,2026-04-11,made-with
27f5b4cb0a,A,2026-04-11,made-with
ba64d6ab14,A,2026-04-11,made-with
c775bdd7bc,A,2026-04-11,made-with
c64257f30b,A,2026-04-11,made-with
94506d516c,A,2026-04-11,made-with
38374aefd7,A,2026-04-11,made-with
27e2e7f8c6,A,2026-04-11,made-with
2b299ddd3e,A,2026-04-11,made-with
51d0d12226,A,2026-04-11,made-with
559f5a01ff,A,2026-04-11,made-with
d6387399a5,A,2026-04-11,made-with
f5ddccd962,A,2026-04-11,made-with
7b9d1c223b,A,2026-04-10,made-with
739a7e8d78,A,2026-04-10,made-with
e36a5f1f48,A,2026-04-10,made-with
e49465b6b4,A,2026-04-10,made-with
329791154a,A,2026-04-10,made-with
10c351a841,A,2026-04-10,made-with
183797ed29,A,2026-04-10,made-with
aec1f45624,A,2026-04-10,made-with
2709eaaa83,A,2026-04-10,made-with
2081b284ff,A,2026-04-10,made-with
9d107a459b,A,2026-04-10,made-with
d9516cc5fe,A,2026-04-10,made-with
d404209a91,A,2026-04-09,made-with
27d534834e,A,2026-04-09,made-with
304beedc76,A,2026-04-09,made-with
d93ffdc6bd,A,2026-04-09,made-with
32200421d2,A,2026-04-09,made-with
85bddc9cc7,A,2026-04-09,made-with
a689981e85,A,2026-04-08,made-with
742304db66,A,2026-04-08,made-with
967ddcfa7e,A,2026-04-08,made-with
b6d747edb5,A,2026-04-08,made-with
84bfda9501,A,2026-04-07,made-with
16ebefd060,A,2026-04-07,made-with
96d3d37e3b,A,2026-04-06,made-with
95f7a2b354,A,2026-04-05,made-with
bce68d90af,A,2026-04-03,made-with
5d53a40649,A,2026-03-25,co-authored-by
b4e208adbc,A,2026-03-25,co-authored-by
4ab82f7522,A,2026-03-25,co-authored-by
190948a874,A,2026-03-11,made-with
a9ac167365,A,2026-03-11,made-with
3843ee3bc0,A,2026-03-10,made-with
af5939064d,A,2026-03-10,made-with
afb4372b0a,A,2026-03-10,made-with
a33a186410,A,2026-03-10,co-authored-by
d66220ebc7,A,2026-03-01,co-authored-by
8ae7ebaa4e,A,2026-03-01,co-authored-by
50361ff9a9,A,2026-03-01,co-authored-by
73dcc1c42a,A,2026-03-01,co-authored-by
6118fe3c7a,A,2026-03-01,co-authored-by
49388f0511,A,2026-03-01,co-authored-by
7423ab44aa,A,2026-03-01,co-authored-by
8601ce4fa7,A,2026-02-27,co-authored-by
5c92a68120,A,2026-02-26,co-authored-by
d3824a319f,A,2026-02-17,co-authored-by
6f1afa1f6c,A,2026-02-17,co-authored-by
4e58c26ac9,A,2026-02-17,co-authored-by
cd9b2f1005,A,2026-02-17,co-authored-by
7d48f755e4,A,2026-02-17,co-authored-by
ef6f9d1977,A,2026-02-17,co-authored-by
0b56977ae8,A,2026-02-17,co-authored-by
4064366248,A,2026-02-17,co-authored-by
0ec04770fa,A,2026-02-17,co-authored-by
6d51085caa,A,2026-02-17,co-authored-by
96154d613b,A,2026-02-17,co-authored-by
4efff95160,A,2026-02-17,co-authored-by
843c7a28ce,A,2025-09-23,co-authored-by
2809491add,A,2025-09-08,co-authored-by
44e0b5ec35,A,2025-09-01,co-authored-by
c9ad58bb29,B,2026-01-20,co-authored-by

